Reasoning about Strategies: on the Satisfiability Problem

Strategy Logic (SL, for short) has been introduced by Mogavero, Murano, and Vardi as a useful formalism for reasoning explicitly about strategies, as first-order objects, in multi-agent concurrent games. This logic turns out to be very powerful, subsuming all major previously studied modal logics for strategic reasoning, including ATL, ATL*, and the like. Unfortunately, due to its high expressiveness, SL has a non-elementarily decidable model-checking problem and the satisfiability question is undecidable, specifically Sigma_1^1. In order to obtain a decidable sublogic, we introduce and study here One-Goal Strategy Logic (SL[1G], for short). This is a syntactic fragment of SL, strictly subsuming ATL*, which encompasses formulas in prenex normal form having a single temporal goal at a time, for every strategy quantification of agents. We prove that, unlike SL, SL[1G] has the bounded tree-model property and its satisfiability problem is decidable in 2ExpTime, thus not harder than the one for ATL*.

==> Macro/Update.sh <==

#! /bin/bash

################################################################################
#                                                                              #
# Update.sh - Macro update script                                              #
#                                                                              #
# Developed by Fabio Mogavero.                                                 #
#                                                                              #
################################################################################

## Begin of file Update.sh ##

clear

echo
echo "# Updating the macro files..."

sub=$1
if [ -z "$sub" ]
  then
    sub=0
fi

des=$PWD
doc=`expr match "$des" '\([a-zA-Z0-9/]*documents\)'`
src=$doc/macros/$sub/.

echo "- Source directory: $src"
echo "- Destination directory: $des"

cp -frs "$src" "$des"

echo "# Done!"
echo

## End of file Update.sh ##

